Singularity formation and self-shrinkers for the parabolic Bernoulli problem

We study singularity formation for classical solutions of the parabolic Bernoulli free boundary problem and the associated self-similar profiles. Inspired by Ricci and mean curvature flows, we introduce a Type I assumption on the blow-up rate at a singular free boundary point, under which the parabolic rescalings are compact and every tangent flow is a non-trivial self-shrinking solution of the elliptic profile equation. The proof establishes convergence of the positivity sets and recovers the Bernoulli condition in the limit, despite the absence of a minimizing structure. In the subcritical regime, every tangent flow is a double plane. We next classify all radial self-shrinkers. Besides the known ball and exterior profiles, there is a unique annular profile. We obtain dimension-uniform bounds and sharp asymptotics for its inner and outer radii, including a quantitative outward bias of its midpoint. These delicate estimates yield a complete classification of the signs of the linear spectrum for the annular solution in every dimension. As a consequence, the ball is dynamically stable modulo ambient symmetries, whereas the annulus is dynamically unstable, with genuine unstable modes of angular degrees $0,1,2,3$. We finally prove, from the spectral nondegeneracy of the compact radial profiles, that whenever one tangent flow is a ball or an annular solution, the tangent flow is unique. One borderline spectral sign in dimensions $2\leq n \leq 4000$ is verified by a rigorous computer-assisted argument using interval arithmetic.

==> verify_lambda31.py <==
#!/usr/bin/env python3
"""Rigorous Arb certificate for lambda_{3,1}>0 in dimensions 2,...,4000.

The ball-valued formulas in ``proposed_endpoints`` only choose rational candidates.
Every mathematical decision is subsequently verified independently by Arb arithmetic.
"""

from fractions import Fraction
from time import perf_counter

import flint
from flint import arb, ctx


class VerificationError(Exception):
    """A condition required by the certificate could not be established."""


PRECISION = 160
STEP = Fraction(1, 100)
DEGREE = 14
BISECTIONS = 12
LAST_DIMENSION = 4000
ENDPOINT_SCALE = 1000
ENDPOINT_SAFETY = Fraction(1, 500)
ctx.prec = PRECISION
ctx.threads = 1

SMALL_ENDPOINTS = {
    2: (Fraction(19, 100), Fraction(261, 100)),
    3: (Fraction(51, 100), Fraction(72, 25)),
    4: (Fraction(39, 50), Fraction(313, 100)),
    5: (Fraction(51, 50), Fraction(337, 100)),
    6: (Fraction(31, 25), Fraction(179, 50)),
    7: (Fraction(36, 25), Fraction(377, 100)),
    8: (Fraction(81, 50), Fraction(99, 25)),
}

UNIFORM_MARGINS = {
    "left slope": Fraction(23, 10000),
    "right slope": Fraction(3, 2000),
    "moment": Fraction(3, 400),
}


def Q(x: Fraction | int) -> arb:
    x = Fraction(x)
    return arb(x.numerator) / x.denominator


def hull(lo: Fraction, hi: Fraction) -> arb:
    if lo > hi:
        raise VerificationError("hull endpoints out of order")
    return Q(lo).union(Q(hi))


def max_abs(*values: arb) -> arb:
    result = values[0]
    for value in values[1:]:
        result = result.union(value)
    return result.abs_upper()


def symmetric(radius: arb) -> arb:
    return (-radius).union(radius)


def proposed_endpoints(n: int) -> tuple[Fraction, Fraction]:
    if n in SMALL_ENDPOINTS:
        return SMALL_ENDPOINTS[n]
    S = n - 1
    root = arb(S).sqrt()
    kappa = Q(Fraction(2324684523, 2000000000))
    q = (1 + kappa * kappa) / 6
    h = kappa * (2 - kappa * kappa) / 18
    a = root - kappa + q / root - h / S
    b = root + kappa + q / root + h / S
    a_floor = int((ENDPOINT_SCALE * a).lower().floor().unique_fmpz())
    b_floor = int((ENDPOINT_SCALE * b).lower().floor().unique_fmpz())
    return (
        Fraction(a_floor, ENDPOINT_SCALE) - ENDPOINT_SAFETY,
        Fraction(b_floor, ENDPOINT_SCALE) - ENDPOINT_SAFETY,
    )


def profile_p_point(n: int, t: Fraction, order: int) -> list[arb]:
    S = Fraction(n - 1)
    out = []
    for k in range(order + 1):
        if k == 0:
            value = t - S / t
        elif k == 1:
            value = 1 + S / t**2
        else:
            value = (-1) ** (k + 1) * S / t ** (k + 1)
        out.append(Q(value))
    return out


def profile_p_interval(n: int, lo: Fraction, hi: Fraction, order: int) -> list[arb]:
    S = Fraction(n - 1)
    out = []
    for k in range(order + 1):
        if k == 0:
            out.append(hull(lo - S / lo, hi - S / hi))
        elif k == 1:
            out.append(hull(1 + S / hi**2, 1 + S / lo**2))
        else:
            value = hull(S / hi ** (k + 1), S / lo ** (k + 1))
            out.append(value if k % 2 else -value)
    return out


def profile_coefficients(p: list[arb], y0: arb, v0: arb, order: int):
    y = [arb(0) for _ in range(order + 1)]
    v = [arb(0) for _ in range(order + 1)]
    y[0], v[0] = y0, v0
    for k in range(order):
        y[k + 1] = v[k] / (k + 1)
        total = arb(0)
        for j in range(k + 1):
            total += p[j] * v[k - j]
        v[k + 1] = (total - y[k]) / (k + 1)
    return y, v


def evaluate(coefficients: list[arb], h: Fraction, degree: int) -> arb:
    total = arb(0)
    power = arb(1)
    hb = Q(h)
    for k in range(degree + 1):
        total += coefficients[k] * power
        power *= hb
    return total


def profile_step(n: int, t: Fraction, y0: arb, v0: arb, h: Fraction):
    t1 = t + h
    lo, hi = min(t, t1), max(t, t1)
    p_abs = profile_p_interval(n, lo, hi, 0)[0].abs_upper()
    L = arb(1) + p_abs
    denominator = arb(1) - Q(abs(h)) * L
    if not denominator > 0:
        raise VerificationError("a priori box requires |h| L < 1")
    radius = max_abs(y0, v0) / denominator
    box = symmetric(radius)

    p = profile_p_point(n, t, DEGREE)
    yc, vc = profile_coefficients(p, y0, v0, DEGREE)
    y1, v1 = evaluate(yc, h, DEGREE), evaluate(vc, h, DEGREE)

    pbox = profile_p_interval(n, lo, hi, DEGREE + 1)
    yr, vr = profile_coefficients(pbox, box, box, DEGREE + 1)
    remainder = Q(h) ** (DEGREE + 1)
    return t1, y1 + yr[-1] * remainder, v1 + vr[-1] * remainder, box


State = tuple[Fraction, arb, arb]


def bracket_second_zero(n: int, start: Fraction, slope: int, direction: int):
    h = STEP if direction > 0 else -STEP
    state: State = (start, arb(0), arb(slope))
    previous = state
    for _ in range(1000):
        t, y, v, _ = profile_step(n, *state, h)
        current = (t, y, v)
        if previous[1] > 0 and current[1] < 0:
            return previous, current
        if not current[1] > 0:
            raise VerificationError(
                f"positivity not certified at t={t} for n={n}"
            )
        previous, state = current, current
    raise ArithmeticError(f"could not bracket second zero for n={n}")


def refine_zero(n: int, positive: State, negative: State):
    for _ in range(BISECTIONS):
        midpoint = (positive[0] + negative[0]) / 2
        _, y, v, _ = profile_step(
            n, positive[0], positive[1], positive[2], midpoint - positive[0]
        )
        middle = (midpoint, y, v)
        if y > 0:
            positive = middle
        elif y < 0:
            negative = middle
        else:
            raise ArithmeticError("increase precision or bisection count")
    return positive, negative


def derivative_lower_at_zero(n: int, positive: State, negative: State) -> arb:
    h = negative[0] - positive[0]
    _, _, _, box = profile_step(n, *positive, h)
    lo, hi = min(positive[0], negative[0]), max(positive[0], negative[0])
    p_abs = profile_p_interval(n, lo, hi, 0)[0].abs_upper()
    variation = Q(abs(h)) * (box.abs_upper() + p_abs * box.abs_upper())
    endpoint_lower = positive[2].lower().union(negative[2].lower()).lower()
    return endpoint_lower - variation


def shooting_margin(n: int, endpoint: Fraction, forward: bool) -> arb:
    if forward:
        bracket = bracket_second_zero(n, endpoint, 1, 1)
        target = -1
    else:
        bracket = bracket_second_zero(n, endpoint, -1, -1)
        target = 1
    for point in (endpoint, bracket[0][0], bracket[1][0]):
        if 100 * point * point < n - 1:
            raise VerificationError(
                f"run leaves the region 100 t^2 >= n-1 for n={n}"
            )
    positive, negative = refine_zero(n, *bracket)
    return derivative_lower_at_zero(n, positive, negative) - target


def weight_p_point(n: int, t: Fraction, order: int) -> list[arb]:
    N = Fraction(n + 3)
    out = []
    for k in range(order + 1):
        if k == 0:
            value = N / t - t
        elif k == 1:
            value = -N / t**2 - 1
        else:
            value = (-1) ** k * N / t ** (k + 1)
        out.append(Q(value))
    return out


def weight_p_interval(n: int, lo: Fraction, hi: Fraction, order: int) -> list[arb]:
    N = Fraction(n + 3)
    out = []
    for k in range(order + 1):
        if k == 0:
            out.append(hull(N / hi - hi, N / lo - lo))
        elif k == 1:
            out.append(hull(-N / lo**2 - 1, -N / hi**2 - 1))
        else:
            value = hull(N / hi ** (k + 1), N / lo ** (k + 1))
            out.append(value if k % 2 == 0 else -value)
    return out


def factor_point(n: int, t: Fraction, order: int) -> list[arb]:
    values = [t * t - n - 2, 2 * t, Fraction(1)]
    return [Q(values[k]) if k < 3 else arb(0) for k in range(order + 1)]


def factor_interval(n: int, lo: Fraction, hi: Fraction, order: int) -> list[arb]:
    values = [hull(lo * lo - n - 2, hi * hi - n - 2), hull(2 * lo, 2 * hi), arb(1)]
    return values[: order + 1] + [arb(0) for _ in range(max(0, order - 2))]


def moment_coefficients(p: list[arb], f: list[arb], w0: arb, m0: arb, order: int):
    w = [arb(0) for _ in range(order + 1)]
    m = [arb(0) for _ in range(order + 1)]
    w[0], m[0] = w0, m0
    for k in range(order):
        wp = arb(0)
        mp = arb(0)
        for j in range(k + 1):
            wp += p[j] * w[k - j]
            mp += f[j] * w[k - j]
        w[k + 1], m[k + 1] = wp / (k + 1), mp / (k + 1)
    return w, m


def moment_step(n: int, t: Fraction, w0: arb, m0: arb, h: Fraction):
    t1 = t + h
    lo, hi = min(t, t1), max(t, t1)
    p_abs = weight_p_interval(n, lo, hi, 0)[0].abs_upper()
    denominator = arb(1) - Q(abs(h)) * p_abs
    if not denominator > 0:
        raise VerificationError("a priori box requires |h| L < 1")
    wbox = symmetric(w0.abs_upper() / denominator)

    p, f = weight_p_point(n, t, DEGREE), factor_point(n, t, DEGREE)
    wc, mc = moment_coefficients(p, f, w0, m0, DEGREE)
    w1, m1 = evaluate(wc, h, DEGREE), evaluate(mc, h, DEGREE)

    pbox = weight_p_interval(n, lo, hi, DEGREE + 1)
    fbox = factor_interval(n, lo, hi, DEGREE + 1)
    wr, mr = moment_coefficients(pbox, fbox, wbox, m0, DEGREE + 1)
    remainder = Q(h) ** (DEGREE + 1)
    return t1, w1 + wr[-1] * remainder, m1 + mr[-1] * remainder


def moment_interval(n: int, a: Fraction, b: Fraction) -> arb:
    t, w, moment = b, arb(1), arb(0)
    while t > a:
        h = -min(STEP, t - a)
        t, w, moment = moment_step(n, t, w, moment, h)
    return -moment


def main() -> None:
    started = perf_counter()
    print(
        "Rigorous verification of lambda_{3,1}>0 "
        f"for 2 <= n <= {LAST_DIMENSION}"
    )
    print(
        f"python-flint {flint.__version__}, FLINT {flint.__FLINT_VERSION__}, "
        f"precision={PRECISION} bits, threads=1, Taylor degree={DEGREE}, step=1/100"
    )
    for n in range(2, LAST_DIMENSION + 1):
        a, b = proposed_endpoints(n)
        if not (a > 0 and a * a < n + 2 < b * b):
            raise VerificationError(f"inadmissible endpoints in dimension {n}")
        values = {
            "left slope": shooting_margin(n, a, True),
            "right slope": shooting_margin(n, b, False),
            "moment": moment_interval(n, a, b),
        }
        for name, value in values.items():
            if not value > Q(UNIFORM_MARGINS[name]):
                raise VerificationError(
                    f"{name} failed in dimension {n}: {value}"
                )
        if n % 100 == 0 or n == LAST_DIMENSION:
            print(f"verified through n={n}")
    print("uniform certified lower bounds")
    for name, value in UNIFORM_MARGINS.items():
        print(f"  {name:12s}: {value}")
    print(f"ALL CONDITIONS VERIFIED ({perf_counter() - started:.1f} seconds)")


if __name__ == "__main__":
    main()

